Constructing the extended Haagerup planar algebra

We construct a new subfactor planar algebra, and as a corollary a new subfactor, with the `extended Haagerup' principal graph pair. This completes the classification of irreducible amenable subfactors with index in the range $(4,3+\sqrt{3})$, which was initiated by Haagerup in 1993. We prove that the subfactor planar algebra with these principal graphs is unique. We give a skein theoretic description, and a description as a subalgebra generated by a certain element in the graph planar algebra of its principal graph. In the skein theoretic description there is an explicit algorithm for evaluating closed diagrams. This evaluation algorithm is unusual because intermediate steps may increase the number of generators in a diagram.

==> extra/EHFusionTables.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     97311,       2615]
NotebookOptionsPosition[     95068,       2532]
NotebookOutlinePosition[     95411,       2547]
CellTagsIndexPosition[     95368,       2544]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package\>\"", ",", 
     "\"\<~/Documents/fusionatlas/code/package\>\""}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.462039456182784*^9, 3.462039456581077*^9}, {
  3.46203955583243*^9, 3.462039589618538*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.462039590042602*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/scott/projects/fusionatlas/code/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.462039590044956*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"haagerupFamilyBigraph", "[", "7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4620123808117*^9, 3.462012388470704*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
    LineBox[{{1, 1}, {2, 1}}], {}}, {PointBox[{2, 1}], PointBox[{3, 1}], 
    LineBox[{{2, 1}, {3, 1}}], {}}, {PointBox[{3, 1}], PointBox[{4, 1}], 
    LineBox[{{3, 1}, {4, 1}}], {}}, {PointBox[{4, 1}], PointBox[{5, 1}], 
    LineBox[{{4, 1}, {5, 1}}], {}}, {PointBox[{5, 1}], PointBox[{6, 1}], 
    LineBox[{{5, 1}, {6, 1}}], {}}, {PointBox[{6, 1}], PointBox[{7, 1}], 
    LineBox[{{6, 1}, {7, 1}}], {}}, {PointBox[{7, 1}], PointBox[{8, 1}], 
    LineBox[{{7, 1}, {8, 1}}], {}}, {{PointBox[{8, 1}], PointBox[{9, 0}], 
     LineBox[{{8, 1}, {9, 0}}], {}}, {PointBox[{8, 1}], PointBox[{9, 2}], 
     LineBox[{{8, 1}, {9, 2}}], {}}}, {{{PointBox[{9, 0}], PointBox[{10, 0}], 
      LineBox[{{9, 0}, {10, 0}}], {}}, {PointBox[{9, 0}], 
      PointBox[{10, 2}], {}, {}}}, {{PointBox[{9, 2}], 
      PointBox[{10, 0}], {}, {}}, {PointBox[{9, 2}], PointBox[{10, 2}], 
      LineBox[{{9, 2}, {10, 2}}], {}}}}, {{{PointBox[{10, 0}], 
      PointBox[{11, 0}], LineBox[{{10, 0}, {11, 0}}], {}}, {PointBox[{10, 0}],
       PointBox[{11, 2}], {}, {}}}, {{PointBox[{10, 2}], 
      PointBox[{11, 0}], {}, {}}, {PointBox[{10, 2}], PointBox[{11, 2}], 
      LineBox[{{10, 2}, {11, 2}}], {}}}}}]], "Output",
 CellChangeTimes->{{3.462012384829289*^9, 3.462012388922666*^9}, 
   3.462032034960271*^9, 3.462039598649848*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GlobalEvenDimension", "[", 
   RowBox[{"haagerupFamilyBigraph", "[", "7", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.462012357833919*^9, 3.4620124002620077`*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "21125"}], "+", 
     RowBox[{"8450", " ", "#1"}], "-", 
     RowBox[{"585", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.462012393334448*^9, 3.462012401263652*^9}, 
   3.46203203779538*^9, 3.462039599575625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.462012407611596*^9, 3.462012408837491*^9}}],

Cell[BoxData["570.2468188157948`"], "Output",
 CellChangeTimes->{3.462012409245346*^9, 3.46203203943657*^9, 
  3.462039599734518*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "True", "]"}]], "Input",
 CellChangeTimes->{{3.462013278198371*^9, 3.462013291376554*^9}, {
  3.462013394385783*^9, 3.462013425623685*^9}, {3.462013626369331*^9, 
  3.462013652445635*^9}, {3.4620396019202557`*^9, 3.46203960766363*^9}}],

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "On", "]"}]], "Output",
 CellChangeTimes->{3.462013652868257*^9, 3.462032041312899*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"algebras1", "=", 
  RowBox[{"FindFusionAlgebras", "[", 
   RowBox[{"EvenPart", "[", 
    RowBox[{"haagerupFamilyBigraph", "[", "7", "]"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.462013653891271*^9, 3.4620136542881804`*^9}, {
  3.462013686914369*^9, 3.462013714094994*^9}, {3.46203216290875*^9, 
  3.462032168450267*^9}, {3.462039713439432*^9, 3.462039715073427*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FusionAlgebra", "[", 
    RowBox[{
     RowBox[{"GradedGraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "4", ",", "4", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "3", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"FusionAlgebra", "[", 
    RowBox[{
     RowBox[{"GradedGraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "4", ",", "4", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "4", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "2", ",", "4", ",", "3", ",", "3", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "3", ",", "3", ",", "4", ",", "1", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4620137486632557`*^9, 3.4620320737678947`*^9, 
  3.462032169279944*^9, 3.462039723094989*^9, 3.462039767977724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t1", "=", 
    RowBox[{
     RowBox[{"algebras1", "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{
      RowBox[{"v", ":", 
       RowBox[{"{", "__Integer", "}"}]}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"v", ".", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "f2", ",", "f4", ",", "f6", ",", "P", ",", "Q", ",", "A", 
          ",", "B"}], "}"}]}], ")"}]}]}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.460302449754527*^9, 3.460302465248666*^9}, {
   3.46030255217774*^9, 3.4603025758492203`*^9}, 3.4603103468351717`*^9, {
   3.460310421880457*^9, 3.460310430919306*^9}, {3.462039634564826*^9, 
   3.46203968699477*^9}, 3.462039723521779*^9, {3.462039947253891*^9, 
   3.462039948341819*^9}, {3.4620400827961817`*^9, 3.462040101066216*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "f2", "f4", "f6", "P", "Q", "A", "B"},
     {"f2", 
      RowBox[{"1", "+", "f2", "+", "f4"}], 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"B", "+", "f6", "+", "P", "+", "Q"}], "P", "Q"},
     {"f4", 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"1", "+", "f2", "+", "f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"f6", "+", "Q"}], 
      RowBox[{"f6", "+", "P"}]},
     {"f6", 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"4", " ", "P"}], "+", 
       RowBox[{"4", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"4", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"4", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}]}], 
      RowBox[{"B", "+", "f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "f4", "+", "f6", "+", "P", "+", "Q"}]},
     {"P", 
      RowBox[{"A", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"4", " ", "Q"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"4", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}]}], 
      RowBox[{"A", "+", "f2", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}]},
     {"Q", 
      RowBox[{"B", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"4", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"4", " ", "Q"}]}], 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"B", "+", "f2", "+", "f6", "+", "P", "+", "Q"}]},
     {"A", "P", 
      RowBox[{"f6", "+", "Q"}], 
      RowBox[{"B", "+", "f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"A", "+", "f2", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"1", "+", "P"}], "f6"},
     {"B", "Q", 
      RowBox[{"f6", "+", "P"}], 
      RowBox[{"A", "+", "f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"f4", "+", "f6", "+", "P", "+", "Q"}], 
      RowBox[{"B", "+", "f2", "+", "f6", "+", "P", "+", "Q"}], "f6", 
      RowBox[{"1", "+", "Q"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.462039769846182*^9, {3.462039949128367*^9, 3.462039959834476*^9}, {
   3.46204003268717*^9, 3.4620401020052032`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t2", "=", 
    RowBox[{"t1", "-", 
     RowBox[{"(", 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", "f4"}], "+", 
       RowBox[{"3", "f6"}], "+", 
       RowBox[{"3", "P"}], "+", 
       RowBox[{"3", "Q"}], "-", "Z"}], ")"}]}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4620399340245047`*^9, 3.462039957643497*^9}, {
  3.462040012144884*^9, 3.462040021823225*^9}, {3.462040059797421*^9, 
  3.462040098000999*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "A", "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{"1", "-", "A", "-", "B", "-", "f4", "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{"1", "-", "A", "-", "B", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "f4"}], "-", "f6", "-", "P", "-", "Q", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", "f4", "-", "f6", "-", "P", "-", 
       "Q", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", "f4", "-", "f6", "-", "P", "-", 
       "Q", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "f4"}], "-", "f6", "-", "P", "-", "Q", "+", "Z"}], 
      RowBox[{"1", "+", "f6", "+", "P", "+", "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "P", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", "f4", "-", "f6", "-", "P", "-", 
       "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "Q", "+", "Z"}], 
      RowBox[{"1", "+", "P", "+", "Z"}], 
      RowBox[{"f6", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", "f4", "-", "f6", "-", "P", "-", 
       "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "P", "+", "Z"}], 
      RowBox[{"f6", "+", "Z"}], 
      RowBox[{"1", "+", "Q", "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{"1", "-", "A", "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}]},
     {
      RowBox[{
       RowBox[{"-", "A"}], "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "B"}], "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}], 
      RowBox[{
       RowBox[{"-", "A"}], "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"3", " ", "Q"}], "+", "Z"}], 
      RowBox[{"1", "-", "A", "-", "B", "-", "f2", "-", 
       RowBox[{"2", " ", "f4"}], "-", 
       RowBox[{"3", " ", "f6"}], "-", 
       RowBox[{"3", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", "Z"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.462039938835957*^9, 3.4620399617920427`*^9}, {
  3.46204002238232*^9, 3.462040102853992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t3", "=", 
    RowBox[{"t1", "-", 
     RowBox[{"(", 
      RowBox[{"f6", "+", "P", "+", "Q", "-", "W"}], ")"}]}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.462040183092389*^9, 3.462040216471034*^9}, {
  3.462040508384007*^9, 3.462040508744142*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"f2", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "P"}], "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "+", "W"}], 
      RowBox[{"A", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"B", "-", "f6", "-", "P", "-", "Q", "+", "W"}]},
     {
      RowBox[{"f2", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{
      "1", "+", "f2", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"f2", "+", "f4", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"A", "+", "W"}], 
      RowBox[{"B", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "+", "W"}]},
     {
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"f2", "+", "f4", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{"1", "+", "f2", "+", "f4", "+", "W"}], 
      RowBox[{
      "A", "+", "B", "+", "f2", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+",
        "W"}], 
      RowBox[{"B", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "P"}], "+", "W"}], 
      RowBox[{
       RowBox[{"-", "Q"}], "+", "W"}]},
     {
      RowBox[{
       RowBox[{"-", "P"}], "-", "Q", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{
      "A", "+", "B", "+", "f2", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+",
        "W"}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", "W"}], 
      RowBox[{"B", "+", "f4", "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", "W"}]},
     {
      RowBox[{
       RowBox[{"-", "f6"}], "-", "Q", "+", "W"}], 
      RowBox[{"A", "+", "W"}], 
      RowBox[{"B", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}], "+", "W"}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "f2", "+", "W"}], 
      RowBox[{"f4", "+", "W"}]},
     {
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "+", "W"}], 
      RowBox[{"B", "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", "f6", "+", "P", "+", "Q", "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", "W"}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"3", " ", "Q"}], "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"B", "+", "f2", "+", "W"}]},
     {
      RowBox[{"A", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "P"}], "+", "W"}], 
      RowBox[{"B", "+", "f4", "+", "W"}], 
      RowBox[{"A", "+", "f2", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"1", "-", "f6", "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "P"}], "-", "Q", "+", "W"}]},
     {
      RowBox[{"B", "-", "f6", "-", "P", "-", "Q", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "Q"}], "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"B", "+", "f2", "+", "W"}], 
      RowBox[{
       RowBox[{"-", "P"}], "-", "Q", "+", "W"}], 
      RowBox[{"1", "-", "f6", "-", "P", "+", "W"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.462040199403541*^9, 3.4620402169672318`*^9}, 
   3.462040514268025*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t4", "=", 
    RowBox[{"t1", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "f6"}], "+", 
       RowBox[{"2", "P"}], "+", 
       RowBox[{"2", "Q"}], "-", 
       RowBox[{"2", "W"}]}], ")"}]}]}], ")"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.462040230407366*^9, 3.46204023850133*^9}, {
  3.46204051152092*^9, 3.462040511920143*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f2", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{"f2", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "f2", "+", "f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f2", "+", "f4", "-", "f6", "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{"f4", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f2", "+", "f4", "-", "f6", "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "f2", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", "P", "+", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", "P", "+", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", "f6", "+", 
       RowBox[{"2", " ", "P"}], "+", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", "P", "+", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f2", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "P"}], "+", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"2", " ", "f6"}], "+", "P", "+", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "A", "+", "B", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", "f6", "+", "P", "+", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f2", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{"A", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f2", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}]},
     {
      RowBox[{"B", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", "P", "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f4", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f2", "-", "f6", "-", "P", "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{
       RowBox[{"-", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", 
       RowBox[{"2", " ", "Q"}], "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "f6"}], "-", 
       RowBox[{"2", " ", "P"}], "-", "Q", "+", 
       RowBox[{"2", " ", "W"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.46204023889501*^9, 3.4620405159945498`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Partition", "[", 
   RowBox[{
    RowBox[{"First", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"SortBy", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Function", "[", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"-", "1"}]}], "]"}], ",", "0", ",", "1000"}], "]"}], 
             "+", 
             RowBox[{"StringLength", "[", 
              RowBox[{"ToString", "[", "x", "]"}], "]"}]}]}], "]"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Flatten", "/@", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}], 
      ")"}]}], ",", "8"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4620401068325567`*^9, 3.462040161508925*^9}, {
  3.462040203753294*^9, 3.462040204097213*^9}, {3.462040241503447*^9, 
  3.462040241776329*^9}, {3.462040464358758*^9, 3.462040479603224*^9}, {
  3.46204060250062*^9, 3.4620406144262867`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "f2", "f4", "f6", "P", "Q", "A", "B"},
     {"f2", 
      RowBox[{"1", "+", "f2", "+", "f4"}], 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"A", "+", "W"}], 
      RowBox[{"B", "+", "W"}], "P", "Q"},
     {"f4", 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"1", "+", "f2", "+", "f4", "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f6", "+", "Q"}], 
      RowBox[{"f6", "+", "P"}]},
     {"f6", 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"A", "+", "B", "+", "f2", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"1", "+", "f6", "+", "P", "+", "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "Q", "+", "Z"}], 
      RowBox[{"f6", "+", "P", "+", "Z"}], 
      RowBox[{"B", "+", "f4", "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", "W"}]},
     {"P", 
      RowBox[{"A", "+", "W"}], 
      RowBox[{"B", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f6", "+", "Q", "+", "Z"}], 
      RowBox[{"1", "+", "P", "+", "Z"}], 
      RowBox[{"f6", "+", "Z"}], 
      RowBox[{"A", "+", "f2", "+", "W"}], 
      RowBox[{"f4", "+", "W"}]},
     {"Q", 
      RowBox[{"B", "+", "W"}], 
      RowBox[{"A", "+", "f4", "+", 
       RowBox[{"2", " ", "W"}]}], 
      RowBox[{"f6", "+", "P", "+", "Z"}], 
      RowBox[{"f6", "+", "Z"}], 
      RowBox[{"1", "+", "Q", "+", "Z"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"B", "+", "f2", "+", "W"}]},
     {"A", "P", 
      RowBox[{"f6", "+", "Q"}], 
      RowBox[{"B", "+", "f4", "+", "W"}], 
      RowBox[{"A", "+", "f2", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"1", "+", "P"}], "f6"},
     {"B", "Q", 
      RowBox[{"f6", "+", "P"}], 
      RowBox[{"A", "+", "f4", "+", "W"}], 
      RowBox[{"f4", "+", "W"}], 
      RowBox[{"B", "+", "f2", "+", "W"}], "f6", 
      RowBox[{"1", "+", "Q"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.462040118258832*^9, 3.4620401619091587`*^9}, {
   3.462040204716455*^9, 3.462040242175082*^9}, 3.462040480535049*^9, 
   3.462040578319147*^9, 3.462040615499868*^9, 3.462040925701036*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"%", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.462040926981535*^9, 3.462040930254148*^9}}],

Cell[BoxData["\<\"\\\\left(\\n\\\\begin{array}{cccccccc}\\n 1 & \\\\text{f2} \
& \\\\text{f4} & \\\\text{f6} & P & Q & A & B \\\\\\\\\\n \\\\text{f2} & \
\\\\text{f2}+\\\\text{f4}+1 & \\\\text{f2}+\\\\text{f4}+\\\\text{f6} & \
\\\\text{f4}+W & A+W & B+W & P & Q \\\\\\\\\\n \\\\text{f4} & \\\\text{f2}+\\\
\\text{f4}+\\\\text{f6} & \\\\text{f2}+\\\\text{f4}+W+1 & A+B+\\\\text{f2}+\\\
\\text{f4}+2 W & B+\\\\text{f4}+2 W & A+\\\\text{f4}+2 W & \\\\text{f6}+Q & \
\\\\text{f6}+P \\\\\\\\\\n \\\\text{f6} & \\\\text{f4}+W & \
A+B+\\\\text{f2}+\\\\text{f4}+2 W & \\\\text{f6}+P+Q+Z+1 & \\\\text{f6}+Q+Z & \
\\\\text{f6}+P+Z & B+\\\\text{f4}+W & A+\\\\text{f4}+W \\\\\\\\\\n P & A+W & \
B+\\\\text{f4}+2 W & \\\\text{f6}+Q+Z & P+Z+1 & \\\\text{f6}+Z & \
A+\\\\text{f2}+W & \\\\text{f4}+W \\\\\\\\\\n Q & B+W & A+\\\\text{f4}+2 W & \
\\\\text{f6}+P+Z & \\\\text{f6}+Z & Q+Z+1 & \\\\text{f4}+W & B+\\\\text{f2}+W \
\\\\\\\\\\n A & P & \\\\text{f6}+Q & B+\\\\text{f4}+W & A+\\\\text{f2}+W & \\\
\\text{f4}+W & P+1 & \\\\text{f6} \\\\\\\\\\n B & Q & \\\\text{f6}+P & \
A+\\\\text{f4}+W & \\\\text{f4}+W & B+\\\\text{f2}+W & \\\\text{f6} & \
Q+1\\n\\\\end{array}\\n\\\\right)\"\>"], "Output",
 CellChangeTimes->{3.462040930630123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"algebras1", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.462032065426668*^9, 3.462032172900557*^9}, {
  3.46203972575189*^9, 3.462039725878607*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"1", "1", "1", "0", "0", "0", "0", "0"},
       {"0", "1", "1", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "0"},
       {"0", "0", "0", "1", "1", "1", "1", "0"},
       {"0", "0", "0", "1", "1", "1", "0", "1"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "1", "1", "1", "0", "0", "0", "0"},
       {"1", "1", "1", "1", "1", "1", "0", "0"},
       {"0", "1", "1", "2", "2", "2", "1", "1"},
       {"0", "0", "1", "2", "2", "2", "0", "1"},
       {"0", "0", "1", "2", "2", "2", "1", "0"},
       {"0", "0", "0", "1", "0", "1", "0", "0"},
       {"0", "0", "0", "1", "1", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "0"},
       {"0", "1", "1", "2", "2", "2", "1", "1"},
       {"1", "1", "2", "4", "4", "4", "1", "1"},
       {"0", "1", "2", "4", "3", "4", "1", "1"},
       {"0", "1", "2", "4", "4", "3", "1", "1"},
       {"0", "0", "1", "1", "1", "1", "0", "1"},
       {"0", "0", "1", "1", "1", "1", "1", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "1", "1", "1", "0"},
       {"0", "0", "1", "2", "2", "2", "0", "1"},
       {"0", "1", "2", "4", "3", "4", "1", "1"},
       {"1", "1", "2", "3", "4", "3", "1", "1"},
       {"0", "1", "2", "4", "3", "3", "1", "1"},
       {"0", "1", "0", "1", "1", "1", "1", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "1", "1", "1", "0", "1"},
       {"0", "0", "1", "2", "2", "2", "1", "0"},
       {"0", "1", "2", "4", "4", "3", "1", "1"},
       {"0", "1", "2", "4", "3", "3", "1", "1"},
       {"1", "1", "2", "3", "3", "4", "1", "1"},
       {"0", "0", "1", "1", "1", "1", "0", "0"},
       {"0", "1", "0", "1", "1", "1", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "1", "0", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "1"},
       {"0", "1", "0", "1", "1", "1", "1", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "0"},
       {"1", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "1", "1", "0", "0", "0"},
       {"0", "0", "1", "1", "1", "1", "1", "0"},
       {"0", "0", "1", "1", "1", "1", "0", "0"},
       {"0", "1", "0", "1", "1", "1", "0", "1"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "1", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.462032101871385*^9, 3.462032173428569*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"algebras2", "=", 
  RowBox[{"FindFusionAlgebras", "[", 
   RowBox[{"EvenPart", "[", 
    RowBox[{"dualHaagerupFamilyBigraph", "[", "7", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.462014015565797*^9, 3.462014017883127*^9}, {
  3.462039736166959*^9, 3.462039737813157*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"FusionAlgebra", "[", 
   RowBox[{
    RowBox[{"GradedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "0", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "3", ",", "3", ",", "2"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "4", ",", "5", ",", "3"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "3", ",", "5", ",", "6", ",", "3"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "3", ",", "3", ",", "2"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "3", ",", "3", ",", "2"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "3", ",", "5", ",", "6", ",", "3"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "7", ",", "4"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "2"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "3", ",", "3", ",", "2"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "2"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1"}], 
         "}"}]}], "}"}]}], "}"}]}], "]"}], "}"}]], "Output",
 CellChangeTimes->{3.462014019520742*^9, 3.4620321829495077`*^9, 
  3.4620406319783916`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", " ", 
  RowBox[{"algebras2", "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.4620140535098886`*^9, 3.4620140564066668`*^9}, {
  3.462032188173484*^9, 3.4620322035847*^9}, {3.462039742389744*^9, 
  3.4620397426214437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0", "0", "0"},
       {"1", "1", "1", "0", "0", "0"},
       {"0", "1", "1", "1", "0", "0"},
       {"0", "0", "1", "1", "1", "1"},
       {"0", "0", "0", "1", "2", "1"},
       {"0", "0", "0", "1", "1", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0"},
       {"0", "1", "1", "1", "0", "0"},
       {"1", "1", "1", "1", "1", "1"},
       {"0", "1", "1", "2", "3", "1"},
       {"0", "0", "1", "3", "3", "2"},
       {"0", "0", "1", "1", "2", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "1", "1", "1", "1"},
       {"0", "1", "1", "2", "3", "1"},
       {"1", "1", "2", "4", "5", "3"},
       {"0", "1", "3", "5", "6", "3"},
       {"0", "1", "1", "3", "3", "2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "1", "2", "1"},
       {"0", "0", "1", "3", "3", "2"},
       {"0", "1", "3", "5", "6", "3"},
       {"1", "2", "3", "6", "7", "4"},
       {"0", "1", "2", "3", "4", "2"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "1", "1", "0"},
       {"0", "0", "1", "1", "2", "1"},
       {"0", "1", "1", "3", "3", "2"},
       {"0", "1", "2", "3", "4", "2"},
       {"1", "0", "1", "2", "2", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.46201405722608*^9, 3.462032204517364*^9, 
  3.462040634044278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"algebras2", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "/.", 
   RowBox[{
    RowBox[{"v", ":", 
     RowBox[{"{", "__Integer", "}"}]}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"v", ".", 
      RowBox[{"{", 
       RowBox[{"1", ",", "f2", ",", "f4", ",", "f6", ",", "Pp", ",", "Qp"}], 
       "}"}]}], ")"}]}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.460302449754527*^9, 3.460302465248666*^9}, {
   3.46030255217774*^9, 3.4603025758492203`*^9}, 3.4603103468351717`*^9, {
   3.460310421880457*^9, 3.460310430919306*^9}, {3.462039634564826*^9, 
   3.46203968699477*^9}, {3.462039723521779*^9, 3.462039763252384*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "f2", "f4", "f6", "Pp", "Qp"},
     {"f2", 
      RowBox[{"1", "+", "f2", "+", "f4"}], 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"f4", "+", "f6", "+", "Pp", "+", "Qp"}], 
      RowBox[{"f6", "+", 
       RowBox[{"2", " ", "Pp"}], "+", "Qp"}], 
      RowBox[{"f6", "+", "Pp"}]},
     {"f4", 
      RowBox[{"f2", "+", "f4", "+", "f6"}], 
      RowBox[{"1", "+", "f2", "+", "f4", "+", "f6", "+", "Pp", "+", "Qp"}], 
      RowBox[{"f2", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", "Qp"}], 
      RowBox[{"f4", "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}], 
      RowBox[{"f4", "+", "f6", "+", 
       RowBox[{"2", " ", "Pp"}], "+", "Qp"}]},
     {"f6", 
      RowBox[{"f4", "+", "f6", "+", "Pp", "+", "Qp"}], 
      RowBox[{"f2", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", "Qp"}], 
      RowBox[{"1", "+", "f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"4", " ", "f6"}], "+", 
       RowBox[{"5", " ", "Pp"}], "+", 
       RowBox[{"3", " ", "Qp"}]}], 
      RowBox[{"f2", "+", 
       RowBox[{"3", " ", "f4"}], "+", 
       RowBox[{"5", " ", "f6"}], "+", 
       RowBox[{"6", " ", "Pp"}], "+", 
       RowBox[{"3", " ", "Qp"}]}], 
      RowBox[{"f2", "+", "f4", "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}]},
     {"Pp", 
      RowBox[{"f6", "+", 
       RowBox[{"2", " ", "Pp"}], "+", "Qp"}], 
      RowBox[{"f4", "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}], 
      RowBox[{"f2", "+", 
       RowBox[{"3", " ", "f4"}], "+", 
       RowBox[{"5", " ", "f6"}], "+", 
       RowBox[{"6", " ", "Pp"}], "+", 
       RowBox[{"3", " ", "Qp"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "f2"}], "+", 
       RowBox[{"3", " ", "f4"}], "+", 
       RowBox[{"6", " ", "f6"}], "+", 
       RowBox[{"7", " ", "Pp"}], "+", 
       RowBox[{"4", " ", "Qp"}]}], 
      RowBox[{"f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"4", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}]},
     {"Qp", 
      RowBox[{"f6", "+", "Pp"}], 
      RowBox[{"f4", "+", "f6", "+", 
       RowBox[{"2", " ", "Pp"}], "+", "Qp"}], 
      RowBox[{"f2", "+", "f4", "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"3", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}], 
      RowBox[{"f2", "+", 
       RowBox[{"2", " ", "f4"}], "+", 
       RowBox[{"3", " ", "f6"}], "+", 
       RowBox[{"4", " ", "Pp"}], "+", 
       RowBox[{"2", " ", "Qp"}]}], 
      RowBox[{"1", "+", "f4", "+", 
       RowBox[{"2", " ", "f6"}], "+", 
       RowBox[{"2", " ", "Pp"}], "+", "Qp"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.462040634854741*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"%", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.462040658874118*^9, 3.462040665578937*^9}}],

Cell[BoxData["\<\"\\\\left(\\n\\\\begin{array}{cccccc}\\n 1 & \\\\text{f2} & \
\\\\text{f4} & \\\\text{f6} & \\\\text{Pp} & \\\\text{Qp} \\\\\\\\\\n \
\\\\text{f2} & \\\\text{f2}+\\\\text{f4}+1 & \
\\\\text{f2}+\\\\text{f4}+\\\\text{f6} & \
\\\\text{f4}+\\\\text{f6}+\\\\text{Pp}+\\\\text{Qp} & \\\\text{f6}+2 \
\\\\text{Pp}+\\\\text{Qp} & \\\\text{f6}+\\\\text{Pp} \\\\\\\\\\n \
\\\\text{f4} & \\\\text{f2}+\\\\text{f4}+\\\\text{f6} & \
\\\\text{f2}+\\\\text{f4}+\\\\text{f6}+\\\\text{Pp}+\\\\text{Qp}+1 & \
\\\\text{f2}+\\\\text{f4}+2 \\\\text{f6}+3 \\\\text{Pp}+\\\\text{Qp} & \
\\\\text{f4}+3 \\\\text{f6}+3 \\\\text{Pp}+2 \\\\text{Qp} & \
\\\\text{f4}+\\\\text{f6}+2 \\\\text{Pp}+\\\\text{Qp} \\\\\\\\\\n \
\\\\text{f6} & \\\\text{f4}+\\\\text{f6}+\\\\text{Pp}+\\\\text{Qp} & \
\\\\text{f2}+\\\\text{f4}+2 \\\\text{f6}+3 \\\\text{Pp}+\\\\text{Qp} & \
\\\\text{f2}+2 \\\\text{f4}+4 \\\\text{f6}+5 \\\\text{Pp}+3 \\\\text{Qp}+1 & \
\\\\text{f2}+3 \\\\text{f4}+5 \\\\text{f6}+6 \\\\text{Pp}+3 \\\\text{Qp} & \\\
\\text{f2}+\\\\text{f4}+3 \\\\text{f6}+3 \\\\text{Pp}+2 \\\\text{Qp} \\\\\\\\\
\\n \\\\text{Pp} & \\\\text{f6}+2 \\\\text{Pp}+\\\\text{Qp} & \\\\text{f4}+3 \
\\\\text{f6}+3 \\\\text{Pp}+2 \\\\text{Qp} & \\\\text{f2}+3 \\\\text{f4}+5 \\\
\\text{f6}+6 \\\\text{Pp}+3 \\\\text{Qp} & 2 \\\\text{f2}+3 \\\\text{f4}+6 \\\
\\text{f6}+7 \\\\text{Pp}+4 \\\\text{Qp}+1 & \\\\text{f2}+2 \\\\text{f4}+3 \\\
\\text{f6}+4 \\\\text{Pp}+2 \\\\text{Qp} \\\\\\\\\\n \\\\text{Qp} & \
\\\\text{f6}+\\\\text{Pp} & \\\\text{f4}+\\\\text{f6}+2 \
\\\\text{Pp}+\\\\text{Qp} & \\\\text{f2}+\\\\text{f4}+3 \\\\text{f6}+3 \
\\\\text{Pp}+2 \\\\text{Qp} & \\\\text{f2}+2 \\\\text{f4}+3 \\\\text{f6}+4 \\\
\\text{Pp}+2 \\\\text{Qp} & \\\\text{f4}+2 \\\\text{f6}+2 \
\\\\text{Pp}+\\\\text{Qp}+1\\n\\\\end{array}\\n\\\\right)\"\>"], "Output",
 CellChangeTimes->{3.462040666145074*^9}]
}, Open  ]]
},
WindowSize->{1416, 805},
WindowMargins->{{112, Automatic}, {113, Automatic}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 514, 13, 58, "Input"],
Cell[CellGroupData[{
Cell[1106, 39, 370, 9, 36, "Print"],
Cell[1479, 50, 333, 8, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[1861, 64, 179, 3, 27, "Input"],
Cell[2043, 69, 1370, 20, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3450, 94, 228, 4, 27, "Input"],
Cell[3681, 100, 398, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4116, 116, 120, 2, 27, "Input"],
Cell[4239, 120, 133, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4409, 127, 279, 4, 27, "Input"],
Cell[4691, 133, 131, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4859, 140, 401, 8, 27, "Input"],
Cell[5263, 150, 23626, 640, 313, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28926, 795, 901, 21, 27, "Input"],
Cell[29830, 818, 5048, 123, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34915, 946, 510, 14, 27, "Input"],
Cell[35428, 962, 12233, 323, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47698, 1290, 325, 9, 27, "Input"],
Cell[48026, 1301, 5739, 146, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53802, 1452, 414, 13, 27, "Input"],
Cell[54219, 1467, 9638, 258, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63894, 1730, 1157, 30, 27, "Input"],
Cell[65054, 1762, 2837, 75, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67928, 1842, 156, 3, 27, "Input"],
Cell[68087, 1847, 1225, 16, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69349, 1868, 272, 5, 27, "Input"],
Cell[69624, 1875, 7743, 187, 141, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77404, 2067, 311, 7, 27, "Input"],
Cell[77718, 2076, 5737, 157, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83492, 2238, 331, 6, 27, "Input"],
Cell[83826, 2246, 4923, 130, 109, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88786, 2381, 725, 16, 27, "Input"],
Cell[89514, 2399, 3477, 94, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93028, 2498, 156, 3, 27, "Input"],
Cell[93187, 2503, 1865, 26, 223, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> extra/code/Generator.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    117814,       3474]
NotebookOptionsPosition[    111056,       3254]
NotebookOutlinePosition[    111433,       3271]
CellTagsIndexPosition[    111390,       3268]
WindowFrame->Normal
ContainsDynamic->True *)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook is intended as accompaniment for the article \"",
 StyleBox["Constructing the extended Haagerup planar algebra",
  FontWeight->"Bold"],
 "\", ",
 StyleBox["Stephen Bigelow, Scott Morrison, Emily Peters, Noah Snyder",
  FontSlant->"Italic"],
 ", available from http://tqft.net/EH. Once the article is on the arXiv, you \
should also be able to obtain this notebook as part of the source download \
from the arXiv."
}], "Text",
 CellChangeTimes->{{3.453823998681798*^9, 3.453824069830081*^9}, {
  3.453824102590316*^9, 3.453824133419506*^9}}],

Cell["\<\
This notebook contains minimal explanation; you really should read the \
article first before diving in. This notebook is intended to allow you to \
verify our calculations, not explain the argument.\
\>", "Text",
 CellChangeTimes->{{3.453824136604042*^9, 3.453824181659062*^9}}],

Cell[TextData[{
 "The code in this notebook is \"standalone\", although it follows the naming \
conventions and syntax of the ",
 StyleBox["FusionAtlas`",
  FontWeight->"Bold"],
 " mathematica package, which was indispensable in preparing what appears \
here."
}], "Text",
 CellChangeTimes->{{3.453824187452997*^9, 3.4538242669122257`*^9}}],

Cell[CellGroupData[{

Cell["Initialisation", "Subsection",
 CellChangeTimes->{{3.453823932856811*^9, 3.453823940907587*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "7"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AlgebraicNumber", ";", "\[IndentingNewLine]", 
    RowBox[{"Unprotect", "[", "Conjugate", "]"}], ";", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{"gen_", ",", "coeff_"}], "]"}], "]"}], ":=", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "gen", "]"}], ",", "coeff"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Protect", "[", "Conjugate", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.461887857754668*^9, 3.461887862455759*^9}, {
  3.461937713874254*^9, 3.461937720011389*^9}, {3.461937757993572*^9, 
  3.461937787462493*^9}, {3.461937829166334*^9, 3.4619378438834257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.453824566348487*^9, 3.453824585209518*^9}}],

Cell["First we define a few numeric parameters. ", "Text",
 CellChangeTimes->{{3.4538239477998*^9, 3.453823994856594*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{
    RowBox[{"DimensionOfGenerator", "[", "g", "]"}], "=", 
    RowBox[{"RootReduce", "[", 
     SqrtBox[
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"17", " ", "#1"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.445269658978079*^9, 3.4452696863413057`*^9}, 
   3.4452764053912497`*^9, {3.4539046366000032`*^9, 3.453904639757896*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"q", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "1"}]]}], "\[Equal]", "\[Delta]"}], ",", "q"}], "]"}],
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.453904533075699*^9, 3.453904561280035*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "-", 
      SuperscriptBox["\[Delta]", "2"]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{"\[CapitalLambda]", ",", "\[CapitalLambda]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.445269656815551*^9, {3.445276411620298*^9, 3.445276417972157*^9}, {
   3.4539291616305017`*^9, 3.45392918356452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"45255025", "+", 
    RowBox[{"8115925", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
    RowBox[{"21516075", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.45391029894464*^9, 3.453910299873075*^9}, {
  3.453911865015786*^9, 3.4539118728445787`*^9}, {3.455205696905792*^9, 
  3.455205701412985*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "qi", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qi", "[", "n_", "]"}], "/;", 
   RowBox[{"OddQ", "[", "n", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"qi", "[", "n", "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       SuperscriptBox["q", "k"], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}], ",", "2"}], "}"}]}], "]"}], ",", 
     "\[CapitalLambda]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qi", "[", "n_", "]"}], "/;", 
   RowBox[{"EvenQ", "[", "n", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"qi", "[", "n", "]"}], "=", 
   RowBox[{"\[Delta]", " ", 
    RowBox[{"ToNumberField", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]", 
        RowBox[{"-", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["q", "k"], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ",", 
      "\[CapitalLambda]"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.453904574780979*^9, 3.45390469027385*^9}}],

Cell["\<\
The next 6 cells define the polynomials P, as described in the paper.\
\>", "Text",
 CellChangeTimes->{{3.453824291921823*^9, 3.4538243242926598`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wordList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.445270788483931*^9, 3.445270796141713*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"polynomialList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"9", "-", 
      SuperscriptBox["\[Lambda]", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "\[Lambda]"}], "-", 
      SuperscriptBox["\[Lambda]", "3"], "-", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      SuperscriptBox["\[Lambda]", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ",", "1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[Lambda]"}], "-", 
      SuperscriptBox["\[Lambda]", "3"], "+", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Lambda]", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      SuperscriptBox["\[Lambda]", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
     RowBox[{"4", "-", 
      RowBox[{"3", " ", "\[Lambda]"}], "+", 
      SuperscriptBox["\[Lambda]", "2"], "-", 
      SuperscriptBox["\[Lambda]", "4"], "+", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ",", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Lambda]", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SuperscriptBox["\[Lambda]", "2"], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ",", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Lambda]", "2"]}], ",", 
     RowBox[{"1", "+", "\[Lambda]", "-", 
      SuperscriptBox["\[Lambda]", "3"], "-", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "-", "\[Lambda]", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "-", 
      SuperscriptBox["\[Lambda]", "5"]}], ",", 
     RowBox[{"7", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ",", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      SuperscriptBox["\[Lambda]", "4"]}], ",", 
     RowBox[{"6", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      SuperscriptBox["\[Lambda]", "4"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4452707971163387`*^9, 3.445270804642548*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "P", "]"}], ";", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"(", 
     RowBox[{"P", "@@@", "wordList"}], ")"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       "\[CapitalLambda]"}], "]"}], "&"}], "/@", "polynomialList"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.44520945805044*^9, 3.4452094842075167`*^9}, {
   3.44521113948378*^9, 3.445211180566354*^9}, {3.445211318129887*^9, 
   3.4452113299866047`*^9}, 3.445268263794825*^9, {3.445269713414982*^9, 
   3.4452697226219378`*^9}, {3.4452707936377153`*^9, 3.445270812965341*^9}, {
   3.453825320748521*^9, 3.453825322643808*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{
    "_", ",", "_", ",", "_", ",", "_", ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.445209674415872*^9, 3.445209691355472*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "x__Integer", "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"P", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "rotations", ",", "rotoreflections", ",", "target", ",", 
       "rotationNumber", ",", "conjugation"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rotations", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", "k"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"False", ",", "k"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "7"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rotoreflections", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RotateRight", "[", 
            RowBox[{"Reverse", "[", 
             RowBox[{"RotateLeft", "[", 
              RowBox[{
               RowBox[{"{", "x", "}"}], ",", "k"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"True", ",", "k"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "7"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"target", ",", 
         RowBox[{"{", 
          RowBox[{"conjugation", ",", "rotationNumber"}], "}"}]}], "}"}], "=",
        
       RowBox[{
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"rotations", "~", "Join", "~", "rotoreflections"}], ",", 
          "First"}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "rotationNumber"], 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{"conjugation", ",", 
          RowBox[{
           RowBox[{"ToNumberField", "[", 
            RowBox[{
             RowBox[{"Conjugate", "[", "#", "]"}], ",", "\[CapitalLambda]"}], 
            "]"}], "&"}], ",", 
          RowBox[{"#", "&"}]}], "]"}], "[", 
        RowBox[{"(", 
         RowBox[{"P", "@@", "target"}], ")"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445209560733468*^9, 3.445209653022374*^9}, {
  3.4452097474906597`*^9, 3.445209748195189*^9}, {3.445209863448372*^9, 
  3.445210005116849*^9}, {3.445210041869018*^9, 3.445210080770657*^9}, {
  3.445210292427083*^9, 3.445210296567461*^9}, {3.4452105280453253`*^9, 
  3.445210531561739*^9}, {3.445210773696814*^9, 3.4452109853904667`*^9}, {
  3.445211034707768*^9, 3.4452111339660883`*^9}, {3.4452111919248247`*^9, 
  3.445211200848802*^9}, {3.4452113485204277`*^9, 3.4452113804373083`*^9}, {
  3.445211650052302*^9, 3.4452116617529373`*^9}, {3.445268331293078*^9, 
  3.445268345246705*^9}, {3.4452684546448317`*^9, 3.4452684579472723`*^9}, {
  3.445269464349268*^9, 3.4452695777267733`*^9}, {3.445269642270523*^9, 
  3.445269643132658*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"x___Integer", ",", "2", ",", "y___Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"x", ",", "2", ",", "y"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"P", "[", 
      RowBox[{"x", ",", "0", ",", "y"}], "]"}]}], "-", 
    RowBox[{"P", "[", 
     RowBox[{"x", ",", "1", ",", "y"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.445211932128076*^9, 3.4452119625526114`*^9}, {
  3.44521212590091*^9, 3.4452121269867887`*^9}, {3.445212302479389*^9, 
  3.445212303344673*^9}, {3.445212407767531*^9, 3.4452124097024527`*^9}, {
  3.445212636975896*^9, 3.445212646391903*^9}, {3.4452684188028927`*^9, 
  3.445268450381456*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"{", "L___Integer", "}"}], "]"}], ":=", 
  RowBox[{"P", "[", "L", "]"}]}]], "Input",
 CellChangeTimes->{{3.453825290437557*^9, 3.453825301731434*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verification", "Subsection",
 CellChangeTimes->{{3.453824336792118*^9, 3.453824345996162*^9}}],

Cell["\<\
We now define several functions that verify several lemmas reported in the \
paper. Please refer to the paper for details\
\>", "Text",
 CellChangeTimes->{{3.453824351768195*^9, 3.4538243783797398`*^9}}],

Cell[BoxData[
 RowBox[{"Verify2sVanish", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
       RowBox[{"Sequence", "@@", "#"}]}], "]"}], "===", "0"}], "&"}], "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445269253378581*^9, 3.4452693033194427`*^9}}],

Cell[BoxData[
 RowBox[{"VerifyRotation", ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"P", "@@", "#"}], "+", 
       RowBox[{"P", "@@", 
        RowBox[{"RotateLeft", "[", "#", "]"}]}]}], ")"}], "===", "0"}], "&"}],
    "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "8"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445206476670326*^9, 3.445206579785087*^9}, {
  3.4452072318747673`*^9, 3.445207346026833*^9}, {3.445207379521036*^9, 
  3.445207410785375*^9}, {3.4452082802234793`*^9, 3.4452082979735117`*^9}, {
  3.445208795671074*^9, 3.445208915121028*^9}, {3.4452089876568203`*^9, 
  3.445209019588071*^9}, {3.4452090949187603`*^9, 3.445209179920586*^9}, {
  3.445209225902404*^9, 3.4452092751915503`*^9}, {3.445209798283504*^9, 
  3.445209806515009*^9}, {3.445211492512863*^9, 3.445211567941347*^9}, {
  3.445211680287012*^9, 3.445211693409191*^9}, {3.445211957371276*^9, 
  3.445211957419959*^9}, {3.445212037546543*^9, 3.445212044607396*^9}, {
  3.4452122158301783`*^9, 3.445212225709921*^9}, {3.4452683718442917`*^9, 
  3.445268374172132*^9}, {3.445268409234865*^9, 3.4452684457070312`*^9}, {
  3.44526926575419*^9, 3.44526927157716*^9}}],

Cell[BoxData[
 RowBox[{"VerifyConjugation", ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"P", "@@", "#"}], "-", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"P", "@@", 
          RowBox[{"RotateRight", "[", 
           RowBox[{"Reverse", "[", "#", "]"}], "]"}]}], "]"}], ",", 
        "\[CapitalLambda]"}], "]"}]}], "\[Equal]", "0"}], "&"}], "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "8"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.44521179978076*^9, 3.445211889006446*^9}, {
  3.445268515351459*^9, 3.44526851541451*^9}, {3.445269648033193*^9, 
  3.4452696487767677`*^9}}],

Cell[BoxData[
 RowBox[{"VerifyTriplePointCondition", ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"0", ",", 
        RowBox[{"Sequence", "@@", "#"}]}], "]"}], "+", 
      RowBox[{"P", "[", 
       RowBox[{"1", ",", 
        RowBox[{"Sequence", "@@", "#"}]}], "]"}], "+", 
      RowBox[{"P", "[", 
       RowBox[{"2", ",", 
        RowBox[{"Sequence", "@@", "#"}]}], "]"}]}], "===", "0"}], "&"}], "/@",
    
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "7"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445269350802596*^9, 3.4452693907381763`*^9}}],

Cell[BoxData[
 RowBox[{"VerifyZ\[Lambda]Lattice", ":=", 
  RowBox[{"IntegerQ", "/@", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Last", "/@", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{"#", "-", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"a", "[", "i", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ".", 
               RowBox[{"polynomialList", "\[LeftDoubleBracket]", 
                RowBox[{"{", 
                 RowBox[{
                 "1", ",", "2", ",", "4", ",", "6", ",", "10", ",", "14"}], 
                 "}"}], "\[RightDoubleBracket]"}]}]}], ",", "\[Lambda]"}], 
            "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "&"}], "/@",
      "polynomialList"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445269194783901*^9, 3.445269230642775*^9}, {
  3.445270825897038*^9, 3.445270833086142*^9}}],

Cell[BoxData[
 RowBox[{"VerifyGraphSymmetry", ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P", "@@", "#"}], "===", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"(", 
           RowBox[{"P", "@@", 
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "\[Rule]", "2"}], ",", 
                RowBox[{"2", "\[Rule]", "1"}]}], "}"}]}], ")"}]}], ")"}], 
          "]"}]}], ",", "\[CapitalLambda]"}], "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "8"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.445275592107389*^9, 3.445275620264669*^9}, {
  3.4452756667693787`*^9, 3.445275682254608*^9}, {3.445275716663917*^9, 
  3.4452757429690647`*^9}, {3.445275781725081*^9, 3.445275828809219*^9}, {
  3.445275866869583*^9, 3.44527588084197*^9}, {3.445275972655821*^9, 
  3.445276000596046*^9}, {3.445276213264738*^9, 3.445276213606184*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "VerifyGraphSymmetry"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.445276073077039*^9, 3.445276077364069*^9}, {
  3.44527621620562*^9, 3.445276216533237*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"146.08144`8.616140034771703", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.4452757495234947`*^9, 3.4452762238475447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "VerifyZ\[Lambda]Lattice"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.4452689514237633`*^9, 3.44526896233458*^9}, {
  3.445268999770419*^9, 3.445269051297825*^9}, {3.445269151919511*^9, 
  3.445269220603306*^9}, {3.4452707546809797`*^9, 3.445270758614647*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.030384`4.934189940888909", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.445269044459992*^9, 3.445269051695373*^9}, {
   3.445269122508507*^9, 3.4452691247442713`*^9}, {3.445269167721393*^9, 
   3.445269185402519*^9}, {3.4452692209914494`*^9, 3.445269231491708*^9}, 
   3.445270759007358*^9, 3.445270835510944*^9, 3.453841781010964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "Verify2sVanish"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.445269415280555*^9, 3.445269419648157*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000281`2.9002513134010512", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.4452693085320187`*^9, 3.445269419978611*^9, 
  3.445269589516369*^9, 3.44526967510894*^9, 3.45384178259877*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "VerifyRotation"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.445268403850539*^9, 3.4452684404859324`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.103219`5.4653046407450585", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.445268412086997*^9, 3.44526844091037*^9}, 
   3.445269595088728*^9, 3.44526967569872*^9, 3.453841785357272*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "VerifyTriplePointCondition"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.445269404706175*^9, 3.445269410032461*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.047669`5.1297810348915", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.4452693963216763`*^9, 3.445269410420115*^9}, 
   3.4452695974434423`*^9, 3.445269675937564*^9, 3.453841786954143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"And", "@@", "VerifyConjugation"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.44526851059015*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"139.67105`8.596651391534541", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.445268514219139*^9, 3.4452686529581633`*^9, 
  3.445269628580263*^9, 3.445276502061274*^9, 3.453841928348328*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The extended Haagerup graph", "Section",
 CellChangeTimes->{{3.453850447457982*^9, 3.453850453330781*^9}}],

Cell["The combinatorial structure.", "Text",
 CellChangeTimes->{{3.453850487535245*^9, 3.453850491577483*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenVertices", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "2"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<z\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<z\>\"", ",", "2"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.453827259234461*^9, 3.453827314097342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oddVertices", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<a\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<a\>\"", ",", "2"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<c\>\"", ",", "0"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.453827259234461*^9, 3.453827314097342*^9}, {
  3.453850358011874*^9, 3.4538503879116592`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<x\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<y\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<z\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<a\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<c\>\"", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "2"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<a\>\"", ",", "1"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "2"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<a\>\"", ",", "2"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "1"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<z\>\"", ",", "1"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "2"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\"\<b\>\"", ",", "2"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\"\<z\>\"", ",", "2"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<z\>\"", ",", "1"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "1"}], "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbhd", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<z\>\"", ",", "2"}], "]"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "2"}], "]"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.4538260511827993`*^9, 3.453826218514943*^9}}],

Cell["\<\
We also need the dimensions of all the vertices of the extended Haagerup \
graph. \
\>", "Text",
 CellChangeTimes->{{3.453850501512599*^9, 3.453850535199992*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<b\>\"", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<a\>\"", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<a\>\"", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<z\>\"", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"dim", "[", 
      RowBox[{"v", "[", 
       RowBox[{"\"\<z\>\"", ",", "2"}], "]"}], "]"}]}], "}"}], "=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"ReducedDimensionsByDepth", "[", "g", "]"}], "]"}], "="}], 
    "*)"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "#1"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "125"}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"31", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"14", " ", "#1"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "125"}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"97", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", " ", "#1"}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "125"}], "+", 
         RowBox[{"415", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"331", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"16", " ", "#1"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"16", " ", "#1"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"59", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"59", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4538244991721992`*^9, 3.453824554579732*^9}, {
  3.453824646983782*^9, 3.453824666661343*^9}, {3.453824709438312*^9, 
  3.453824837000044*^9}}],

Cell["\<\
For convenience, we' ll push these into Q[\[CapitalLambda]] or \[Delta] Q[\
\[CapitalLambda]], as well.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dim", "[", "#", "]"}], "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"dim", "[", "#", "]"}], ",", "\[CapitalLambda]"}], "]"}]}], 
    ")"}], "&"}], "/@", "evenVertices"}]], "Input",
 CellChangeTimes->{{3.453850321755734*^9, 3.453850346663364*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.453850347299012*^9, 3.454244655943391*^9, 
  3.454278991193605*^9, 3.4552057218417473`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dim", "[", "#", "]"}], "=", 
     RowBox[{"\[Delta]", " ", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dim", "[", "#", "]"}], "/", "\[Delta]"}], ",", 
        "\[CapitalLambda]"}], "]"}]}]}], ")"}], "&"}], "/@", 
  "oddVertices"}]], "Input",
 CellChangeTimes->{{3.453850403752081*^9, 3.4538504115649757`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], 
    " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0"}], "}"}]}], "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0"}], "}"}]}], "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0"}], "}"}]}], "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0"}], "}"}]}], "]"}], 
    " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.453850412470496*^9, 3.453929211356289*^9, 
  3.45424465897584*^9, 3.4542789920369987`*^9, 3.455205722635911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Paths and loops", "Subsection",
 CellChangeTimes->{{3.453929386443334*^9, 3.453929388000607*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pathsFrom", "[", 
   RowBox[{"from_", ",", "0"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"{", "from", "}"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pathsFrom", "[", 
   RowBox[{"from_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"pathsFrom", "[", 
    RowBox[{"from", ",", "k"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "end", "}"}], ",", 
           RowBox[{"#", "~", "Join", "~", 
            RowBox[{"{", "end", "}"}]}]}], "]"}], "/@", 
         RowBox[{"nbhd", "[", 
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
       "&"}], "/@", 
      RowBox[{"pathsFrom", "[", 
       RowBox[{"from", ",", 
        RowBox[{"k", "-", "1"}]}], "]"}]}], ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4538262496200542`*^9, 3.453826374516405*^9}, {
  3.4538264189726562`*^9, 3.453826454035046*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pathsBetween", "[", 
   RowBox[{"from_", ",", "to_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"pathsBetween", "[", 
    RowBox[{"from", ",", "to", ",", "k"}], "]"}], "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"pathsFrom", "[", 
      RowBox[{"from", ",", "k"}], "]"}], ",", 
     RowBox[{"\[Gamma]_", "/;", 
      RowBox[{
       RowBox[{"\[Gamma]", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "\[Equal]", "to"}]}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.453826469271235*^9, 3.4538264906865587`*^9}, {
  3.453826551106337*^9, 3.453826552712594*^9}, {3.453827498282736*^9, 
  3.4538275034742107`*^9}}],

Cell[TextData[{
 "Beware of a subtle danger here:  pathsBetween[b, a, k] doesn' t just return \
the paths in pathsBetween[a, b, k], reversed, it returns them reversed and ",
 StyleBox["in a different order",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.4538501522048807`*^9, 3.45385024289542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopsBetween", "[", 
   RowBox[{"from_", ",", "to_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"loopsBetween", "[", 
    RowBox[{"from", ",", "to", ",", "k"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Most", "[", "#1", "]"}], "~", "Join", "~", 
         RowBox[{"Most", "[", "#2", "]"}]}], "&"}], ",", 
       RowBox[{"pathsBetween", "[", 
        RowBox[{"from", ",", "to", ",", "k"}], "]"}], ",", 
       RowBox[{"pathsBetween", "[", 
        RowBox[{"from", ",", "to", ",", "k"}], "]"}], ",", "1"}], "]"}], ",", 
     "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4538266954195137`*^9, 3.453826756203979*^9}, {
  3.453826848729603*^9, 3.453826879286175*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generator", "Subsection",
 CellChangeTimes->{{3.453824401880138*^9, 3.453824402674467*^9}}],

Cell["\<\
We now use the rule described in the paper to define the value of S on any \
loop of length 16.\
\>", "Text",
 CellChangeTimes->{{3.4538244141686983`*^9, 3.453824470126905*^9}, 
   3.45385046959067*^9}],

Cell["First the various fudge factors.", "Text",
 CellChangeTimes->{{3.453825372769815*^9, 3.453825381516412*^9}, {
  3.453850550784726*^9, 3.4538505525179367`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{
     "\"\<v\>\"", "|", "\"\<w\>\"", "|", "\"\<z\>\"", "|", "\"\<a\>\""}], ",",
      "_"}], "]"}], "]"}], ":=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{
     "\"\<x\>\"", "|", "\"\<y\>\"", "|", "\"\<b\>\"", "|", "\"\<c\>\""}], ",",
      "_"}], "]"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", "\[Gamma]_List", "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{"\[Sigma]", "/@", "\[Gamma]"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.4538250194837523`*^9, 3.453825093084824*^9}, {
  3.45382517644375*^9, 3.453825181691382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hat", "[", "\[Gamma]_List", "]"}], ":=", 
  RowBox[{"\[Gamma]", "\[LeftDoubleBracket]", 
   RowBox[{
    RowBox[{"1", ";;", "16", ";;", "2"}], ",", "2"}], 
   "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.453825110314558*^9, 3.4538251479907417`*^9}, {
  3.453825183488674*^9, 3.453825186024683*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensionFactor", "[", "\[Gamma]_List", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"dim", "[", 
       RowBox[{
       "\[Gamma]", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "]"}], " ", 
      RowBox[{"dim", "[", 
       RowBox[{
       "\[Gamma]", "\[LeftDoubleBracket]", "9", "\[RightDoubleBracket]"}], 
       "]"}]}], "]"}]], 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"dim", "[", 
        RowBox[{
        "\[Gamma]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}], 
     "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.453825163650549*^9, 3.453825240775989*^9}, {
  3.453842054215804*^9, 3.4538421086437883`*^9}, {3.453843020635988*^9, 
  3.453843021705613*^9}, {3.453904426282153*^9, 3.453904427261774*^9}, {
  3.4539049273294983`*^9, 3.453904928071272*^9}, {3.454278930179682*^9, 
  3.454278937018915*^9}, {3.454279009583592*^9, 3.454279052103118*^9}}],

Cell["And give the full definition of S, and of Srect.", "Text",
 CellChangeTimes->{{3.45382538564237*^9, 3.45382539829817*^9}, {
  3.45392936112807*^9, 3.453929363502287*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", "\[Gamma]_", "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"\[Sigma]", "[", "\[Gamma]", "]"}], 
   RowBox[{"P", "[", 
    RowBox[{"hat", "[", "\[Gamma]", "]"}], "]"}], 
   RowBox[{"dimensionFactor", "[", "\[Gamma]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.453825253297017*^9, 3.453825282917397*^9}, {
  3.455205733903034*^9, 3.455205734554207*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Smatrix", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smatrix", "[", 
   RowBox[{"from_", ",", "to_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Smatrix", "[", 
    RowBox[{"from", ",", "to"}], "]"}], "=", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"Most", "[", "#1", "]"}], "~", "Join", "~", 
        RowBox[{"Most", "[", 
         RowBox[{"Reverse", "[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", "1"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.453826764764967*^9, 3.453826794671398*^9}, {
   3.4538268587045*^9, 3.453826885430058*^9}, {3.45382700848228*^9, 
   3.453827033130937*^9}, {3.453827080160693*^9, 3.45382713191068*^9}, {
   3.45385002093252*^9, 3.453850037310433*^9}, 3.454279047034445*^9}],

Cell[CellGroupData[{

Cell["Example", "Subsubsection",
 CellChangeTimes->{{3.453929375206155*^9, 3.453929375831078*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pathsBetween", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.4538265129413357`*^9, 3.453826524413813*^9}, {
  3.453826554583692*^9, 3.453826574013935*^9}, {3.453826621475016*^9, 
  3.453826684336011*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"\<\"v\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"w\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"x\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"y\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"z\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"a\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"b\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"c\"\>", ",", "0"}], "]"}], ",", 
    RowBox[{"v", "[", 
     RowBox[{"\<\"b\"\>", ",", "1"}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4538265251962023`*^9, {3.453826558433311*^9, 3.453826575060356*^9}, {
   3.45382662422339*^9, 3.453826653954527*^9}, 3.453826684653531*^9, 
   3.453827529166955*^9, {3.454244674739987*^9, 3.454244687151677*^9}, 
   3.454279067513884*^9, 3.4552057385588512`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"path", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<b\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<a\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<z\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<y\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<x\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"v", "[", 
      RowBox[{"\"\<w\>\"", ",", "0"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.45384163221521*^9, 3.4538416393581667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hat", "[", "path", "]"}]], "Input",
 CellChangeTimes->{{3.453841646464553*^9, 3.453841647399535*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.453841647797958*^9, 3.453842061148942*^9, 
  3.453843024236372*^9, 3.454244717178392*^9, 3.4542790698600483`*^9, 
  3.455205741080255*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", "path", "]"}]], "Input",
 CellChangeTimes->{{3.45382569702811*^9, 3.453825782173327*^9}, {
  3.4538266778081617`*^9, 3.453826678054131*^9}, {3.453841643207738*^9, 
  3.453841643431757*^9}, {3.453841872553748*^9, 3.4538418732413197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AlgebraicNumber", "[", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"3394850", ",", "0", ",", "608825", ",", "0", ",", 
      RowBox[{"-", "1614050"}], ",", "0"}], "}"}]}], "]"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Sqrt]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5380110115"}], ",", "0", ",", 
         RowBox[{"-", "964855714"}], ",", "0", ",", "2557922624", ",", "0"}], 
        "}"}]}], "]"}]}], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], "]"}]}],
     " ", 
    SuperscriptBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.453825784151808*^9, 3.453826678530353*^9, {3.453841515971942*^9, 
   3.4538415283430634`*^9}, 3.453841643745487*^9, {3.453842061668871*^9, 
   3.453842089645911*^9}, {3.4538430158597927`*^9, 3.453843024757519*^9}, {
   3.453843259888761*^9, 3.4538432817056217`*^9}, 3.453928835698004*^9, 
   3.454244718337834*^9, 3.454279071221424*^9, 3.455205741981091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", "path", "]"}]], "Input",
 CellChangeTimes->{{3.45384188349529*^9, 3.453841884825001*^9}, {
  3.454279074477895*^9, 3.454279075102655*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AlgebraicNumber", "[", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"3394850", ",", "0", ",", "608825", ",", "0", ",", 
      RowBox[{"-", "1614050"}], ",", "0"}], "}"}]}], "]"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Sqrt]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5380110115"}], ",", "0", ",", 
         RowBox[{"-", "964855714"}], ",", "0", ",", "2557922624", ",", "0"}], 
        "}"}]}], "]"}]}], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], "]"}]}],
     " ", 
    SuperscriptBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.4538419285844927`*^9, 3.453841953511434*^9}, {
   3.453842022173233*^9, 3.453842113068398*^9}, 3.453928793251446*^9, 
   3.453928855348227*^9, 3.453929235476248*^9, 3.454244719794209*^9, 
   3.454279075646288*^9, 3.455205742832254*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.453841529091612*^9, 3.453841530988193*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.4538415314202347`*^9, 3.453841954439052*^9, {3.453842022956996*^9, 
   3.45384211372051*^9}, 3.453928798833025*^9, 3.453928856475321*^9, 
   3.4539292398854218`*^9, 3.454244721018833*^9, 3.4542790778903313`*^9, 
   3.455205743892523*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Smatrix", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4538268868615627`*^9, 3.453826903875757*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.4538269263995247`*^9, {3.4538270198862543`*^9, 3.453827034597567*^9}, 
   3.453827100046298*^9, {3.453850029861717*^9, 3.453850038692854*^9}, 
   3.453904444418723*^9, 3.4539292460995493`*^9, 3.4542447221713552`*^9, 
   3.454279079543253*^9, 3.455205744680529*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Smatrix", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4538268868615627`*^9, 3.453826933347596*^9}, {
  3.453827037872031*^9, 3.453827041194882*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"3394850", ",", "0", ",", "608825", ",", "0", ",", 
        RowBox[{"-", "1614050"}], ",", "0"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sqrt]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "4"]}], "+", 
             SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5380110115"}], ",", "0", ",", 
           RowBox[{"-", "964855714"}], ",", "0", ",", "2557922624", ",", 
           "0"}], "}"}]}], "]"}]}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "4"]}], "+", 
             SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0"}], "}"}]}], 
        "]"}]}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], 
     ")"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4538269351902723`*^9, 3.453827041616047*^9, {3.45382708236726*^9, 
   3.453827098086603*^9}, {3.453850031412758*^9, 3.453850039514842*^9}, 
   3.453929246877689*^9, 3.454244723529511*^9, 3.454279081907754*^9, 
   3.455205745619995*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The conjugated matrices", "Subsection",
 CellChangeTimes->{{3.453929434878799*^9, 3.453929440580776*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cachedToNumberField", "[", 
   RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedToNumberField", "[", 
    RowBox[{"x", ",", "\[Lambda]"}], "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{"x", ",", "\[Lambda]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.453850816319242*^9, 3.453850843041275*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fastToNumberField", "[", 
   RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{"x", "/.", 
     RowBox[{
      SuperscriptBox["r_Root", "k_."], "\[RuleDelayed]", 
      RowBox[{"cachedToNumberField", "[", 
       RowBox[{
        SuperscriptBox["r", "k"], ",", "\[Lambda]"}], "]"}]}]}], ",", 
    "\[Lambda]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4538507163813334`*^9, 3.453850742211754*^9}, {
  3.453850792302196*^9, 3.4538508223704777`*^9}, {3.453850873413115*^9, 
  3.4538508811798887`*^9}, {3.45392906892278*^9, 3.453929078105009*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ASAi", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ASAi", "[", 
   RowBox[{"from_", ",", "to_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ASAi", "[", 
    RowBox[{"from", ",", "to"}], "]"}], "=", 
   RowBox[{"Outer", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"With", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"loop", "=", 
          RowBox[{
           RowBox[{"Most", "[", "#1", "]"}], "~", "Join", "~", 
           RowBox[{"Most", "[", 
            RowBox[{"Reverse", "[", "#2", "]"}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"c", " ", 
         RowBox[{"\[Sigma]", "[", "loop", "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"hat", "[", "loop", "]"}], "]"}], " ", 
         RowBox[{"fastToNumberField", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{"dim", "/@", "#2"}], ")"}]}], ")"}], 
            RowBox[{"-", "1"}]], ",", "\[CapitalLambda]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "&"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", "1"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4538451889285088`*^9, 3.453845209784972*^9}, {
  3.453845297740308*^9, 3.4538453487618227`*^9}, {3.453845792926105*^9, 
  3.45384579592275*^9}, {3.453845862522119*^9, 3.4538459005719852`*^9}, {
  3.453846209829801*^9, 3.453846222578432*^9}, {3.453847623025817*^9, 
  3.453847669701647*^9}, {3.453847855387053*^9, 3.453847867096253*^9}, {
  3.453850076853909*^9, 3.453850089881659*^9}, {3.453850677185616*^9, 
  3.453850683559248*^9}, {3.453850745466357*^9, 3.453850746248164*^9}, {
  3.453909678330636*^9, 3.453909679568001*^9}, {3.4539287107021427`*^9, 
  3.453928711981882*^9}, {3.453929251983897*^9, 3.453929255573411*^9}, {
  3.454012544635819*^9, 3.4540125494900217`*^9}, {3.455205751786607*^9, 
  3.4552057519058933`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ASAi", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\"\<v\>\"", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<b\>\"", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.453928610943439*^9, 3.453928612045106*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"-", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4539292573273993`*^9, 3.454244734899766*^9, 
  3.454279099589181*^9, 3.4552057534037247`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "twistedASAi", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedASAi", "[", 
   RowBox[{"from_", ",", "to_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"twistedASAi", "[", 
    RowBox[{"from", ",", "to"}], "]"}], "=", 
   RowBox[{"Outer", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"With", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"loop", "=", 
          RowBox[{
           RowBox[{"Most", "[", "#1", "]"}], "~", "Join", "~", 
           RowBox[{"Most", "[", 
            RowBox[{"Reverse", "[", "#2", "]"}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"c", " ", 
         RowBox[{"\[Sigma]", "[", "loop", "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"hat", "[", 
           RowBox[{"RotateRight", "[", "loop", "]"}], "]"}], "]"}], " ", 
         RowBox[{"fastToNumberField", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Times", "@@", 
               RowBox[{"(", 
                RowBox[{"dim", "/@", "#2"}], ")"}]}], ")"}], 
             RowBox[{"-", "1"}]]}], ",", "\[CapitalLambda]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "&"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", 
     RowBox[{"pathsBetween", "[", 
      RowBox[{"from", ",", "to", ",", "8"}], "]"}], ",", "1"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4538451889285088`*^9, 3.453845209784972*^9}, {
  3.453845297740308*^9, 3.4538453487618227`*^9}, {3.453845792926105*^9, 
  3.45384579592275*^9}, {3.453845862522119*^9, 3.4538459005719852`*^9}, {
  3.453846209829801*^9, 3.453846222578432*^9}, {3.453847623025817*^9, 
  3.453847669701647*^9}, {3.453847855387053*^9, 3.453847867096253*^9}, {
  3.453850076853909*^9, 3.453850089881659*^9}, {3.453850677185616*^9, 
  3.453850683559248*^9}, {3.453850745466357*^9, 3.453850746248164*^9}, {
  3.453909678330636*^9, 3.453909679568001*^9}, {3.4539287107021427`*^9, 
  3.453928711981882*^9}, {3.453929251983897*^9, 3.453929255573411*^9}, {
  3.454012544635819*^9, 3.4540125494900217`*^9}, {3.4540129238977137`*^9, 
  3.454012948038972*^9}, {3.454013017507543*^9, 3.454013054168108*^9}, {
  3.455205755922925*^9, 3.4552057560488777`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["oddVertices"], "Input",
 CellChangeTimes->{{3.4540129841132183`*^9, 3.454012985292385*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\<\"w\"\>", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\<\"y\"\>", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\<\"a\"\>", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\<\"a\"\>", ",", "1"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\<\"a\"\>", ",", "2"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\<\"c\"\>", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4540129856933413`*^9, 3.454244737715961*^9, 
  3.454279120884219*^9, 3.455205758040041*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twistedASAi", "[", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"\"\<w\>\"", ",", "0"}], "]"}], ",", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<a\>\"", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.454012992070869*^9, 3.4540129974367867`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", 
       FractionBox["4", "5"], ",", "0", ",", 
       FractionBox["1", "5"]}], "}"}]}], "]"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.454012998894638*^9, 3.454013029918913*^9, 
  3.454013060620524*^9, 3.454244739353777*^9, 3.45427912179016*^9, 
  3.455205759045774*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing moments", "Subsection",
 CellChangeTimes->{{3.453929448192066*^9, 3.453929450748239*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"traceWeight", "[", 
   RowBox[{"from_", ",", "to_"}], "]"}], ":=", 
  RowBox[{"fastToNumberField", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"dim", "[", "to", "]"}], 
     RowBox[{"dim", "[", "from", "]"}]], ",", "\[CapitalLambda]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.453827228245809*^9, 3.4538272469807653`*^9}, {
  3.453850976834426*^9, 3.453850986085916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Moment", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Moment", "[", "m", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"progress", "=", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"traceWeight", "[", 
          RowBox[{
           RowBox[{
           "evenVertices", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evenVertices", "\[LeftDoubleBracket]", "j", 
            "\[RightDoubleBracket]"}]}], "]"}], "*", "\[IndentingNewLine]", 
         " ", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"M", "=", 
             RowBox[{"ASAi", "[", 
              RowBox[{
               RowBox[{
               "evenVertices", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "evenVertices", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "M", "]"}], ">", "0"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"m", "==", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Length", "[", "M", "]"}], ",", "\[IndentingNewLine]", 
               
               RowBox[{"Tr", "[", 
                RowBox[{"Dot", "@@", 
                 RowBox[{"Table", "[", 
                  RowBox[{"M", ",", 
                   RowBox[{"{", "m", "}"}]}], "]"}]}], "]"}]}], 
              "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", "0"}],
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "evenVertices", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "evenVertices", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4538460266255417`*^9, 3.453846053974533*^9}, {
   3.453846227347896*^9, 3.453846229527823*^9}, {3.4538463017969723`*^9, 
   3.453846308399105*^9}, 3.453849898079947*^9, {3.453905392407345*^9, 
   3.45390539252533*^9}, {3.4539090196966677`*^9, 3.453909020549973*^9}, {
   3.453909740390564*^9, 3.453909749029566*^9}, {3.453909798513916*^9, 
   3.453909835737196*^9}, {3.453928476889241*^9, 3.453928486742362*^9}, {
   3.453929095422022*^9, 3.453929115212378*^9}, {3.454031956911834*^9, 
   3.454031968651165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwistedMoment", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"TwistedMoment", "[", "m", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Delta]", "m"], 
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"progress", "=", 
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"traceWeight", "[", 
             RowBox[{
              RowBox[{
              "oddVertices", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "oddVertices", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], "]"}], "*", "\[IndentingNewLine]",
             " ", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"M", "=", 
                RowBox[{"twistedASAi", "[", 
                 RowBox[{
                  RowBox[{
                  "oddVertices", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{
                  "oddVertices", "\[LeftDoubleBracket]", "j", 
                   "\[RightDoubleBracket]"}]}], "]"}]}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "M", "]"}], ">", "0"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"m", "==", "0"}], ",", "\[IndentingNewLine]", 
                  RowBox[{"Length", "[", "M", "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"Dot", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{"M", ",", 
                    RowBox[{"{", "m", "}"}]}], "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
                "0"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "oddVertices", "]"}]}], "}"}]}], "]"}], 
        ",", "\[CapitalLambda]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "oddVertices", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4538460266255417`*^9, 3.453846053974533*^9}, {
   3.453846227347896*^9, 3.453846229527823*^9}, {3.4538463017969723`*^9, 
   3.453846308399105*^9}, 3.453849898079947*^9, {3.453905392407345*^9, 
   3.45390539252533*^9}, {3.4539090196966677`*^9, 3.453909020549973*^9}, {
   3.453909740390564*^9, 3.453909749029566*^9}, {3.453909798513916*^9, 
   3.453909835737196*^9}, {3.453928476889241*^9, 3.453928486742362*^9}, {
   3.453929095422022*^9, 3.453929115212378*^9}, {3.454010609906867*^9, 
   3.454010648094555*^9}, {3.454013069559422*^9, 3.454013125958804*^9}, {
   3.454023866825944*^9, 3.454023912138756*^9}, {3.454031942347411*^9, 
   3.454031944480997*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "[", "progress", "]"}]], "Input",
 CellChangeTimes->{{3.4539284904834423`*^9, 3.4539284926302767`*^9}}],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`progress, StandardForm],
  ImageSizeCache->{57.5, {3., 6.}}]], "Output",
 CellChangeTimes->{3.453928493008198*^9, 3.453929262466511*^9, 
  3.454244749758947*^9, 3.45427913117597*^9, 3.455205765001186*^9}]
}, Open  ]],

Cell["\<\
Warm up the engines, by computing the 0th moment. This prepares all the \
conjugated matrices, so takes a while.   For reference, none of the other \
calculations take significantly longer than this one.\
\>", "Text",
 CellChangeTimes->{{3.4539286676208153`*^9, 3.453928684365945*^9}, {
  3.453929509537346*^9, 3.453929523904368*^9}, {3.454279184323698*^9, 
  3.454279222264257*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Moment", "[", "0", "]"}], "-", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qi", "[", "2", "]"}], "8"], ",", "\[CapitalLambda]"}], "]"}]}],
   "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.453928647229041*^9, 3.453928647299505*^9}, {
   3.4539289226846743`*^9, 3.453928946458207*^9}, 3.453930520844989*^9, 
   3.454031972427153*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2753.684568`9.891459184237938", ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.45392878904426*^9, {3.453928903055921*^9, 3.45392894710334*^9}, 
   3.4539317618232393`*^9, 3.4540369512649717`*^9, 3.4542474999233103`*^9, 
   3.454282008838674*^9, 3.4552085280513887`*^9}]
}, Open  ]],

Cell["\<\
The first moment better be zero, because even the first partial trace is \
zero.\
\>", "Text",
 CellChangeTimes->{{3.453929290650298*^9, 3.4539293020113573`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Moment", "[", "1", "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.4539286926838093`*^9, 3.4539286927637653`*^9}, {
   3.4539288757007647`*^9, 3.4539288784557257`*^9}, {3.453928966771463*^9, 
   3.4539290129601593`*^9}, {3.453932296059414*^9, 3.453932296368699*^9}, 
   3.454029188579212*^9, 3.4540319736492023`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.725355`6.312095602559669", ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.453928903803171*^9, {3.4539289586390676`*^9, 3.4539289790233173`*^9}, {
   3.453929014125492*^9, 3.453929016524933*^9}, {3.453929082307626*^9, 
   3.453929119770455*^9}, {3.453932293092651*^9, 3.4539322974511757`*^9}, 
   3.4540369519411917`*^9, 3.45425207321432*^9, 3.454284316003191*^9}]
}, Open  ]],

Cell["Now compute the four moments we' re after.", "Text",
 CellChangeTimes->{{3.4539293114163446`*^9, 3.453929316578724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Moment", "[", "2", "]"}], "-", 
   RowBox[{"qi", "[", "9", "]"}]}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.453846057151188*^9, 3.4538460612723913`*^9}, {
   3.453850107541703*^9, 3.453850107636697*^9}, {3.4539090262331963`*^9, 
   3.453909026280691*^9}, {3.453910140234584*^9, 3.453910140296492*^9}, {
   3.453928881300941*^9, 3.453928890516017*^9}, 3.454031977160296*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.4539091017677927`*^9, 3.45391015610244*^9, 
  3.453910390018778*^9, 3.453928640724265*^9, 3.453928929212797*^9, 
  3.453932771096491*^9, 3.4542526041581287`*^9, 3.454284421939026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Moment", "[", "3", "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.453928699386712*^9, 3.4539286994476023`*^9}, 
   3.45392890324564*^9, 3.45403197838632*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1110.273215`9.496974856216255", ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.45393307460399*^9, 3.4540113177493277`*^9, 
  3.454253714545061*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Moment", "[", "4", "]"}], "-", 
   RowBox[{"qi", "[", "9", "]"}]}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.453846057151188*^9, 3.4538460612723913`*^9}, {
   3.453850107541703*^9, 3.453850107636697*^9}, {3.4539097180112143`*^9, 
   3.453909718073625*^9}, {3.453909762856963*^9, 3.453909779003439*^9}, {
   3.453909841160968*^9, 3.453909870650443*^9}, {3.453909929062222*^9, 
   3.4539099291109867`*^9}, {3.453928893916533*^9, 3.453928908357588*^9}, 
   3.454031979444147*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1740.067277`9.692111033425132", ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.454012757148465*^9, 3.454255454738064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TwistedMoment", "[", "0", "]"}], "-", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"qi", "[", "2", "]"}], "8"], ",", "\[CapitalLambda]"}], "]"}]}],
   "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.454013150170047*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2593.912226`9.865500269635392", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.454015766680765*^9, 3.4542583931687107`*^9, 
  3.455211122041049*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TwistedMoment", "[", "1", "]"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.454013644033394*^9, 3.4540136487113323`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.441533`6.096508161618656", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.454015767225005*^9, 3.4542604542760277`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"TwistedMoment", "[", "2", "]"}], "+", 
    RowBox[{"qi", "[", "9", "]"}]}], "]"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.453846057151188*^9, 3.4538460612723913`*^9}, {
   3.453850107541703*^9, 3.453850107636697*^9}, {3.4539090262331963`*^9, 
   3.453909026280691*^9}, {3.453910140234584*^9, 3.453910140296492*^9}, {
   3.453928881300941*^9, 3.453928890516017*^9}, {3.454010482849801*^9, 
   3.4540104998082542`*^9}, 3.454278770013715*^9, 3.45428430302597*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.454016649552751*^9, 3.4542613976691437`*^9, 
  3.454284308440372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"TwistedMoment", "[", "2", "]"}], "+", 
   RowBox[{"qi", "[", "9", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.454277941020722*^9, 3.454277943502429*^9}, {
  3.454278731364917*^9, 3.454278783027357*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.454278747580451*^9, 3.454278752733046*^9}, 
   3.454278783581715*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TwistedMoment", "[", "3", "]"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{3.4540325360455093`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2038.796629`9.760918900339307", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["8", "5"], ",", "0", ",", 
          FractionBox["72", "25"], ",", "0", ",", 
          FractionBox["28", "25"]}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "3"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4540325284152327`*^9, 3.4540345335462437`*^9, 
  3.454263436618936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"TwistedMoment", "[", "3", "]"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     FractionBox[
      RowBox[{"qi", "[", "18", "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"qi", "[", "8", "]"}], 
        RowBox[{"qi", "[", "10", "]"}]}], "]"}]]}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.453928699386712*^9, 3.4539286994476023`*^9}, 
   3.45392890324564*^9, {3.454010495363819*^9, 3.454010518344097*^9}, {
   3.454013664239869*^9, 3.454013679295475*^9}, {3.454023715992509*^9, 
   3.454023733940793*^9}, {3.454026979197647*^9, 3.454026979268289*^9}, {
   3.454030786996912*^9, 3.4540307945214977`*^9}, 3.454032534114073*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.454032000659245*^9, 3.4540345479410477`*^9, 
  3.454263437524761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TwistedMoment", "[", "4", "]"}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.453846057151188*^9, 3.4538460612723913`*^9}, {
  3.453850107541703*^9, 3.453850107636697*^9}, {3.4539097180112143`*^9, 
  3.453909718073625*^9}, {3.453909762856963*^9, 3.453909779003439*^9}, {
  3.453909841160968*^9, 3.453909870650443*^9}, {3.453909929062222*^9, 
  3.4539099291109867`*^9}, {3.453928893916533*^9, 3.453928908357588*^9}, {
  3.454010496593834*^9, 3.4540105477868032`*^9}, {3.454013682177327*^9, 
  3.4540136875777597`*^9}, {3.4542788298446627`*^9, 3.454278832892277*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000059`2.2223970051381174", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}], ",",
      
     RowBox[{
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["266", "25"], ",", "0", ",", 
          FractionBox["1778", "125"], ",", "0", ",", 
          FractionBox["552", "125"], ",", "0"}], "}"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], "4"]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.454021534058062*^9, 3.454266618027069*^9, 
  3.454278833774631*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"TwistedMoment", "[", "4", "]"}], "-", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"qi", "[", "9", "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"qi", "[", "8", "]"}], 
         RowBox[{"qi", "[", "10", "]"}]], "-", "1", "+", 
        FractionBox[
         RowBox[{"qi", "[", "10", "]"}], 
         RowBox[{"qi", "[", "8", "]"}]]}], ")"}]}], ",", "\[CapitalLambda]"}],
     "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4542767642707767`*^9, 3.454276811399078*^9}, {
  3.454278791309417*^9, 3.454278820905053*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Input"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{640, 686},
WindowMargins->{{355, Automatic}, {Automatic, 24}},
ShowSelection->True,
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (May 21, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 572, 12, 71, "Text"],
Cell[1143, 35, 289, 5, 41, "Text"],
Cell[1435, 42, 340, 8, 41, "Text"],
Cell[CellGroupData[{
Cell[1800, 54, 102, 1, 34, "Subsection"],
Cell[1905, 57, 874, 19, 118, "Input"],
Cell[2782, 78, 1093, 35, 43, "Input"],
Cell[3878, 115, 122, 1, 26, "Text"],
Cell[4003, 118, 642, 18, 41, "Input"],
Cell[4648, 138, 539, 16, 48, "Input"],
Cell[5190, 156, 543, 15, 49, "Input"],
Cell[5736, 173, 420, 10, 30, "Input"],
Cell[6159, 185, 1319, 40, 84, "Input"],
Cell[7481, 227, 161, 3, 26, "Text"],
Cell[7645, 232, 3067, 89, 133, "Input"],
Cell[10715, 323, 3134, 87, 89, "Input"],
Cell[13852, 412, 786, 19, 43, "Input"],
Cell[14641, 433, 453, 13, 43, "Input"],
Cell[15097, 448, 3269, 84, 207, "Input"],
Cell[18369, 534, 712, 17, 27, "Input"],
Cell[19084, 553, 206, 5, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19327, 563, 100, 1, 34, "Subsection"],
Cell[19430, 566, 213, 4, 41, "Text"],
Cell[19646, 572, 437, 12, 27, "Input"],
Cell[20086, 586, 1292, 27, 43, "Input"],
Cell[21381, 615, 767, 21, 58, "Input"],
Cell[22151, 638, 694, 21, 58, "Input"],
Cell[22848, 661, 1356, 34, 133, "Input"],
Cell[24207, 697, 1153, 29, 58, "Input"],
Cell[CellGroupData[{
Cell[25385, 730, 224, 5, 27, "Input"],
Cell[25612, 737, 170, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25819, 745, 327, 6, 27, "Input"],
Cell[26149, 753, 387, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26573, 764, 170, 4, 27, "Input"],
Cell[26746, 770, 235, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27018, 779, 172, 4, 27, "Input"],
Cell[27193, 785, 236, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27466, 794, 183, 4, 27, "Input"],
Cell[27652, 800, 239, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27928, 809, 149, 4, 27, "Input"],
Cell[28080, 815, 237, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28366, 825, 112, 1, 67, "Section"],
Cell[28481, 828, 110, 1, 26, "Text"],
Cell[28594, 831, 781, 21, 43, "Input"],
Cell[29378, 854, 679, 18, 43, "Input"],
Cell[30060, 874, 4383, 145, 223, "Input"],
Cell[34446, 1021, 172, 4, 26, "Text"],
Cell[34621, 1027, 5912, 175, 228, "Input"],
Cell[40536, 1204, 127, 3, 26, "Text"],
Cell[CellGroupData[{
Cell[40688, 1211, 352, 10, 27, "Input"],
Cell[41043, 1223, 3872, 120, 153, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44952, 1348, 433, 13, 27, "Input"],
Cell[45388, 1363, 4838, 151, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50263, 1519, 103, 1, 34, "Subsection"],
Cell[50369, 1522, 1091, 31, 88, "Input"],
Cell[51463, 1555, 705, 18, 43, "Input"],
Cell[52171, 1575, 314, 7, 41, "Text"],
Cell[52488, 1584, 814, 21, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53339, 1610, 97, 1, 34, "Subsection"],
Cell[53439, 1613, 212, 5, 26, "Text"],
Cell[53654, 1620, 165, 2, 26, "Text"],
Cell[53822, 1624, 785, 22, 58, "Input"],
Cell[54610, 1648, 349, 8, 27, "Input"],
Cell[54962, 1658, 1145, 30, 65, "Input"],
Cell[56110, 1690, 176, 2, 26, "Text"],
Cell[56289, 1694, 395, 9, 27, "Input"],
Cell[56687, 1705, 1007, 24, 73, "Input"],
Cell[CellGroupData[{
Cell[57719, 1733, 98, 1, 25, "Subsubsection"],
Cell[CellGroupData[{
Cell[57842, 1738, 388, 9, 27, "Input"],
Cell[58233, 1749, 1029, 26, 43, "Output"]
}, Open  ]],
Cell[59277, 1778, 1382, 37, 58, "Input"],
Cell[CellGroupData[{
Cell[60684, 1819, 125, 2, 27, "Input"],
Cell[60812, 1823, 299, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61148, 1835, 270, 4, 27, "Input"],
Cell[61421, 1841, 2541, 72, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63999, 1918, 171, 3, 27, "Input"],
Cell[64173, 1923, 2416, 70, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66626, 1998, 129, 2, 27, "Input"],
Cell[66758, 2002, 307, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67102, 2013, 275, 7, 27, "Input"],
Cell[67380, 2022, 3057, 77, 223, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70474, 2104, 324, 8, 27, "Input"],
Cell[70801, 2114, 2598, 73, 134, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73460, 2194, 111, 1, 34, "Subsection"],
Cell[73574, 2197, 373, 9, 43, "Input"],
Cell[73950, 2208, 636, 15, 48, "Input"],
Cell[74589, 2225, 2172, 49, 122, "Input"],
Cell[CellGroupData[{
Cell[76786, 2278, 270, 7, 27, "Input"],
Cell[77059, 2287, 207, 5, 27, "Output"]
}, Open  ]],
Cell[77281, 2295, 2440, 54, 137, "Input"],
Cell[CellGroupData[{
Cell[79746, 2353, 105, 1, 27, "Input"],
Cell[79854, 2356, 598, 16, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80489, 2377, 279, 7, 27, "Input"],
Cell[80771, 2386, 759, 21, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81579, 2413, 105, 1, 34, "Subsection"],
Cell[81687, 2416, 415, 11, 49, "Input"],
Cell[82105, 2429, 2853, 69, 208, "Input"],
Cell[84961, 2500, 3311, 75, 218, "Input"],
Cell[CellGroupData[{
Cell[88297, 2579, 137, 2, 27, "Input"],
Cell[88437, 2583, 251, 4, 27, "Output"]
}, Open  ]],
Cell[88703, 2590, 393, 7, 41, "Text"],
Cell[CellGroupData[{
Cell[89121, 2601, 430, 11, 33, "Input"],
Cell[89554, 2614, 436, 10, 27, "Output"]
}, Open  ]],
Cell[90005, 2627, 172, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[90202, 2635, 368, 6, 27, "Input"],
Cell[90573, 2643, 532, 11, 27, "Output"]
}, Open  ]],
Cell[91120, 2657, 126, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[91271, 2662, 438, 8, 27, "Input"],
Cell[91712, 2672, 240, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91989, 2680, 210, 4, 27, "Input"],
Cell[92202, 2686, 311, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92550, 2699, 540, 10, 27, "Input"],
Cell[93093, 2711, 285, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93415, 2723, 313, 9, 33, "Input"],
Cell[93731, 2734, 284, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94052, 2746, 173, 4, 27, "Input"],
Cell[94228, 2752, 256, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94521, 2763, 560, 11, 27, "Input"],
Cell[95084, 2776, 126, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95247, 2783, 272, 6, 27, "Input"],
Cell[95522, 2791, 208, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95767, 2801, 149, 4, 27, "Input"],
Cell[95919, 2807, 6324, 186, 379, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102280, 2998, 735, 16, 50, "Input"],
Cell[103018, 3016, 207, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103262, 3026, 615, 10, 27, "Input"],
Cell[103880, 3038, 6366, 186, 378, "Output"]
}, Open  ]],
Cell[110261, 3227, 649, 18, 77, "Input"],
Cell[110913, 3247, 115, 3, 27, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> extra/code/LatexOutput.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20461,        516]
NotebookOptionsPosition[     19555,        484]
NotebookOutlinePosition[     19895,        499]
CellTagsIndexPosition[     19852,        496]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Run the code in Generator.nb first.", "Text",
 CellChangeTimes->{{3.461887889749939*^9, 3.46188789445164*^9}}],

Cell[CellGroupData[{

Cell["LaTeX output", "Subsection",
 CellChangeTimes->{{3.4539285617643957`*^9, 3.4539285654851837`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LaTeXName", "[", 
   RowBox[{"v", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], "]"}], ":=", 
  RowBox[{"n", "<>", "\"\<_\>\"", "<>", 
   RowBox[{"ToString", "[", "k", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaTeXName", "[", 
   RowBox[{"v", "[", 
    RowBox[{"\"\<c\>\"", ",", "0"}], "]"}], "]"}], ":=", 
  "\"\<c\>\""}]}], "Input",
 CellChangeTimes->{{3.453906267066573*^9, 3.453906308475522*^9}}],

Cell["\<\
The list of simple summands of the multimatrix algebra, with their traces.\
\>", "Text",
 CellChangeTimes->{{3.4539331424008827`*^9, 3.453933167606079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenMatrixAlgebraData", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"pathsBetween", "[", 
           RowBox[{
            RowBox[{
            "evenVertices", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "evenVertices", "\[LeftDoubleBracket]", "j", 
             "\[RightDoubleBracket]"}], ",", "8"}], "]"}], "]"}], ",", 
         RowBox[{"traceWeight", "[", 
          RowBox[{
           RowBox[{
           "evenVertices", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evenVertices", "\[LeftDoubleBracket]", "j", 
            "\[RightDoubleBracket]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "evenVertices", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "evenVertices", "]"}]}], "}"}]}], "]"}], ",", 
     "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.453908255953109*^9, 3.453908259486162*^9}, {
  3.454032075261034*^9, 3.4540320771728573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"evenMatrixAlgebraStrings", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<\\mathcal{A}_{\>\"", "<>", 
      RowBox[{"LaTeXName", "[", 
       RowBox[{"evenVertices", "\[LeftDoubleBracket]", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
      RowBox[{"LaTeXName", "[", 
       RowBox[{"evenVertices", "\[LeftDoubleBracket]", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<}\>\"", "<>", 
      "\"\< & = \\\\left(M_{\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "]"}], "<>", "\"\<\\\\times\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "]"}], "<>", "\"\<}, \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"AlgebraicNumberPolynomial", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
           ",", "\[Lambda]"}], "]"}], ",", "TeXForm"}], "]"}], "<>", 
      "\"\<\\\\right)\>\""}], "&"}], "/@", "evenMatrixAlgebraData"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.453905960710863*^9, 3.453906009681671*^9}, {
  3.453906064264906*^9, 3.453906123222844*^9}, {3.453906195891644*^9, 
  3.4539062569595957`*^9}, {3.453906311957923*^9, 3.453906541673772*^9}, {
  3.453908249530567*^9, 3.4539082538779383`*^9}, {3.453912692612234*^9, 
  3.45391270068956*^9}, {3.4540320807689743`*^9, 3.454032084195054*^9}}],

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "<>", "\"\< & \>\"", "<>", 
      RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "<>", "\"\< \\\\displaybreak[1] \\\\\\\\\\n\>\""}], "&"}], "/@", 
    RowBox[{"Partition", "[", 
     RowBox[{"evenMatrixAlgebraStrings", ",", "2"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.453912702288253*^9, 3.4539127644591627`*^9}, 
   3.454032087477553*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oddMatrixAlgebraData", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"pathsBetween", "[", 
           RowBox[{
            RowBox[{
            "oddVertices", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "oddVertices", "\[LeftDoubleBracket]", "j", 
             "\[RightDoubleBracket]"}], ",", "8"}], "]"}], "]"}], ",", 
         RowBox[{"traceWeight", "[", 
          RowBox[{
           RowBox[{
           "oddVertices", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "oddVertices", "\[LeftDoubleBracket]", "j", 
            "\[RightDoubleBracket]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "oddVertices", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "oddVertices", "]"}]}], "}"}]}], "]"}], ",", 
     "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.453908255953109*^9, 3.453908259486162*^9}, {
  3.454032012525576*^9, 3.454032020509107*^9}, {3.454032070781991*^9, 
  3.454032073220437*^9}}],

Cell["The code produces the content of matrices/matrices.tex.", "Text",
 CellChangeTimes->{{3.45393310255681*^9, 3.453933112535892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  "\"\<~/projects/fusionatlas/articles/constructing/matrices/\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.4539960348281116`*^9, 3.453996052188661*^9}, {
  3.453996168801918*^9, 3.453996189823184*^9}, {3.4552127296255608`*^9, 
  3.455212736187625*^9}}],

Cell[BoxData["\<\"/Users/scott/projects/fusionatlas/articles/constructing/\
matrices\"\>"], "Output",
 CellChangeTimes->{3.4539960376183167`*^9, 3.453996190563279*^9, 
  3.455211122402034*^9, 3.4552127375718946`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteString", " ", "[", 
   RowBox[{"\"\<generated1.tex\>\"", ",", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\"\<$$\\\\mbox{\>\"", "<>", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "j", "\[Equal]", "4"}], ",", 
           "\"\<\\\\scalebox{0.77}{\>\"", ",", "\"\<\>\""}], "]"}], "<>", 
         "\"\<\\\\tiny $A_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<} S_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<} A_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "evenVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<}^{-1} = \>\"", "<>", 
         
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ASAi", "[", 
              RowBox[{
               RowBox[{
               "evenVertices", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "evenVertices", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}], "]"}], "/.", 
             RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
              RowBox[{"AlgebraicNumberPolynomial", "[", 
               RowBox[{"a", ",", "\[Lambda]"}], "]"}]}]}], ")"}], ",", 
           "TeXForm"}], "]"}], " ", "<>", " ", "\"\<$\>\"", "<>", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "j", "\[Equal]", "4"}], ",", "\"\<}\>\"", 
           ",", "\"\<\>\""}], "]"}], "<>", "\"\<}$$\\n\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "\"\<generated1.tex\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.453906648309276*^9, 3.4539067111523457`*^9}, 
   3.4539076390010347`*^9, {3.453929579906201*^9, 3.4539297265854397`*^9}, {
   3.4539959988441153`*^9, 3.453996033477572*^9}, 3.453996193950094*^9, {
   3.453996248421399*^9, 3.453996257572503*^9}, 3.453997076035253*^9, {
   3.454000599408848*^9, 3.454000621328114*^9}, {3.45400185737621*^9, 
   3.4540018849556026`*^9}, {3.4540028033893414`*^9, 3.4540028487463913`*^9}, 
   3.454003141410542*^9, {3.454003302245118*^9, 3.4540033062903748`*^9}, {
   3.454003379340369*^9, 3.454003387673913*^9}, {3.454003494397246*^9, 
   3.45400359023827*^9}, {3.454003744290804*^9, 3.454003744440963*^9}, {
   3.454003807996608*^9, 3.4540038148186617`*^9}, {3.454009545954863*^9, 
   3.454009551548863*^9}, {3.454081241276492*^9, 3.4540812949049377`*^9}, {
   3.454081457106772*^9, 3.4540814588089933`*^9}, 3.4558289459972486`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteString", " ", "[", 
   RowBox[{"\"\<generated2.tex\>\"", ",", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\"\<$$\\\\mbox{\\\\tiny $A_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", 
         "\"\<} \\\\rho^{1/2}(S)_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<} A_{\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"LaTeXName", "[", 
          RowBox[{
          "oddVertices", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<}^{-1} = d \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"twistedASAi", "[", 
              RowBox[{
               RowBox[{
               "oddVertices", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "oddVertices", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}], "]"}], "/.", 
             RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
              RowBox[{"AlgebraicNumberPolynomial", "[", 
               RowBox[{"a", ",", "\[Lambda]"}], "]"}]}]}], ")"}], ",", 
           "TeXForm"}], "]"}], " ", "<>", " ", "\"\<$}$$\>\"", "<>", 
         "\"\<\\n\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<", "5"}], ",", "6", ",", "5"}], "]"}]}], "}"}]}], 
       "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "\"\<generated2.tex\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4540289969142933`*^9, 3.454029032759891*^9}, {
   3.454029064671968*^9, 3.454029112183296*^9}, {3.4540320916948557`*^9, 
   3.454032107470851*^9}, 3.4540333657342253`*^9, {3.454079991020665*^9, 
   3.4540799969407377`*^9}, {3.454081205861341*^9, 3.4540812327788258`*^9}, 
   3.455828951162161*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"twistedASAi", "[", 
     RowBox[{
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}]}],
      "]"}], "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"AlgebraicNumberPolynomial", "[", 
      RowBox[{"a", ",", "\[Lambda]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.454080019366206*^9, 3.454080033936656*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteString", " ", "[", 
   RowBox[{"\"\<generated3.tex\>\"", ",", 
    RowBox[{"\"\<$$A_{\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<,\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<} \\\\rho^{1/2}(S)_{\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<,\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<} A_{\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<,\>\"", "<>", 
     RowBox[{"LaTeXName", "[", 
      RowBox[{
      "oddVertices", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
      "]"}], "<>", 
     "\"\<}^{-1} = d \\\\begin{pmatrix} X_{11} & X_{22} \\\\\\\\ X_{21} & \
X_{22} \\\\end{pmatrix}$$ \\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<$$\\\\mbox{\\\\scalebox{0.75}{$X_{11} = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"X", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"1", ";;", "110"}], ",", 
         RowBox[{"1", ";;", "110"}]}], "\[RightDoubleBracket]"}], ",", 
       "TeXForm"}], "]"}], "<>", "\"\<$}}$$\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<$$\\\\mbox{\\\\scalebox{0.75}{$X_{12} = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"X", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"1", ";;", "110"}], ",", 
         RowBox[{"111", ";;", "220"}]}], "\[RightDoubleBracket]"}], ",", 
       "TeXForm"}], "]"}], "<>", "\"\<$}}$$\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<$$\\\\mbox{\\\\scalebox{0.75}{$X_{21} = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"X", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"111", ";;", "220"}], ",", 
         RowBox[{"1", ";;", "110"}]}], "\[RightDoubleBracket]"}], ",", 
       "TeXForm"}], "]"}], "<>", "\"\<$}}$$\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<$$\\\\mbox{\\\\scalebox{0.75}{$X_{22} = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"X", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"111", ";;", "220"}], ",", 
         RowBox[{"111", ";;", "220"}]}], "\[RightDoubleBracket]"}], ",", 
       "TeXForm"}], "]"}], "<>", "\"\<$}}$$\\n\>\""}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "\"\<generated3.tex\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.454080038117462*^9, 3.454080162694358*^9}, {
   3.454080207008802*^9, 3.454080345431478*^9}, {3.454080735766204*^9, 
   3.454080741869586*^9}, {3.454081110913595*^9, 3.454081189286564*^9}, {
   3.454081345738126*^9, 3.454081349218389*^9}, 3.455828961845693*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{"\"\<matrices.m\>\"", ",", 
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ASAi", "[", 
             RowBox[{
              RowBox[{
              "evenVertices", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "evenVertices", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], "]"}], "/.", 
            RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
             RowBox[{"AlgebraicNumberPolynomial", "[", 
              RowBox[{"a", ",", "L"}], "]"}]}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"twistedASAi", "[", 
             RowBox[{
              RowBox[{
              "oddVertices", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "oddVertices", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], "]"}], "/.", 
            RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
             RowBox[{"AlgebraicNumberPolynomial", "[", 
              RowBox[{"a", ",", "L"}], "]"}]}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "}"}], ",", 
      "InputForm"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "\"\<matrices.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4552054075262003`*^9, 3.455205414921607*^9}, {
   3.4552056512051287`*^9, 3.4552056741425323`*^9}, 3.455205939880877*^9, {
   3.455212855078005*^9, 3.45521285665154*^9}, {3.455212896788735*^9, 
   3.455212899146117*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 116, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[686, 25, 104, 1, 34, "Subsection"],
Cell[793, 28, 449, 12, 43, "Input"],
Cell[1245, 42, 166, 3, 26, "Text"],
Cell[1414, 47, 1314, 34, 88, "Input"],
Cell[2731, 83, 1675, 33, 103, "Input"],
Cell[4409, 118, 566, 14, 58, "Input"],
Cell[4978, 134, 1354, 35, 88, "Input"],
Cell[6335, 171, 136, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[6496, 176, 300, 6, 27, "Input"],
Cell[6799, 184, 216, 3, 27, "Output"]
}, Open  ]],
Cell[7030, 190, 3702, 77, 223, "Input"],
Cell[10735, 269, 2893, 66, 193, "Input"],
Cell[13631, 337, 557, 15, 43, "Input"],
Cell[14191, 354, 3183, 72, 268, "Input"],
Cell[17377, 428, 2162, 53, 148, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


